Oscillations of 2D ESTER models. I. The adiabatic case

Recent numerical and theoretical considerations have shown that low-degree acoustic modes in rapidly rotating stars follow an asymptotic formula and recent observations of pulsations in rapidly rotating delta Scuti stars seem to match these expectations. However, a key question is whether strong gradients or discontinuities can adversely affect this pattern to the point of hindering its identification. Other important questions are how rotational splittings are affected by the 2D rotation profiles expected from baroclinic effects and whether it is possible to probe the rotation profile using these splittings. Accordingly, we numerically calculate pulsation modes in continuous and discontinuous rapidly rotating models produced by the 2D ESTER (Evolution STEllaire en Rotation) code. This spectral multi-domain code self-consistently calculates the rotation profile based on baroclinic effects and allows us to introduce discontinuities without loss of numerical accuracy. Pulsations are calculated using an adiabatic version of the Two-dimensional Oscillation Program (TOP) code. The variational principle is used to confirm the high accuracy of the pulsation frequencies and to derive an integral formula that closely matches the generalised rotational splittings, except when modes are involved in avoided crossings. This potentially allows us to probe the the rotation profile using inverse theory. Acoustic glitch theory, applied along the island mode orbit deduced from ray dynamics, can correctly predict the periodicity of the glitch frequency pattern produced by a discontinuity or the Gamma1 dip related to the He II ionisation zone in some of the models. The asymptotic frequency pattern remains sufficiently well preserved to potentially allow its detection in observed stars.

==> figures/d6/plot_profiles.py <==
#!/usr/bin/env python

import numpy as np
import matplotlib.pyplot as plt
import math


# dist, lcurv(i)*t_ref, pressure, rhom*rho_ref, 1d-5*sqrt(c2)*Req/t_ref

if __name__ == "__main__":
    a = np.loadtxt("profiles")
    cnst = np.max(np.abs(a[:,2]))
    a[:,2] /= -cnst

    fig, ax = plt.subplots(3,3,sharex="col",sharey="row",figsize=(12,6))
    plt.subplots_adjust(hspace=0.0,wspace=0.0)

    nstop = 2000
    ax[0,0].plot(a[:,0],a[:,4],"k-",zorder=2)
    ax[1,0].semilogy(a[:,0],a[:,3],"k-",zorder=2)
    ax[2,0].plot(a[:,0],a[:,2],"k-",zorder=2)
    ax[0,1].plot(a[:nstop,0],a[:nstop,4],"k-",zorder=2)
    ax[1,1].semilogy(a[:nstop,0],a[:nstop,3],"k-",zorder=2)
    ax[2,1].plot(a[:nstop,0],a[:nstop,2],"k-",zorder=2)
    ax[0,2].plot(a[:,1],a[:,4],"k-",zorder=2)
    ax[1,2].semilogy(a[:,1],a[:,3],"k-",zorder=2)
    ax[2,2].plot(a[:,1],a[:,2],"k-",zorder=2)
    ax[2,2].plot(a[:,1],np.sin(21.0*math.pi*a[:,1]/a[-1,1]),"k:",zorder=2)
   
    ndisc = 1253
    xdisc = a[ndisc,0]
    xdisc2 = a[-1,0]-xdisc
    taudisc = a[ndisc,1]
    taudisc2 = a[-1,1]-taudisc

    neq = a.shape[0]//2
    xeq = a[neq,0]
    taueq = a[neq,1]
    for i in range(3):
        ylim = ax[i,0].get_ylim()
        ax[i,0].plot([xdisc,xdisc],ylim,"c-",zorder=1)
        ax[i,0].plot([xdisc2,xdisc2],ylim,"c-",zorder=1)
        ax[i,0].plot([xeq,xeq],ylim,"c:",zorder=1)
        ax[i,1].plot([xdisc,xdisc],ylim,"c-",zorder=1)
        ax[i,2].plot([taudisc,taudisc],ylim,"c-",zorder=1)
        ax[i,2].plot([taudisc2,taudisc2],ylim,"c-",zorder=1)
        ax[i,2].plot([taueq,taueq],ylim,"c:",zorder=1)
        ax[i,0].set_ylim(ylim)

    fontsize=20
    ax[0,0].set_ylabel(r"$c_0$ (km/s)",fontsize=fontsize)
    ax[1,0].set_ylabel(r"$\rho_0$ (g/cm$^3$)",fontsize=fontsize)
    ax[2,0].set_ylabel(r"$\delta P/\sqrt{P_0}$",fontsize=fontsize)
    ax[2,0].set_xlabel(r"Distance, $x/R_{\mathrm{eq}}$",fontsize=fontsize)
    ax[2,1].set_xlabel(r"Distance, $x/R_{\mathrm{eq}}$",fontsize=fontsize)
    ax[2,2].set_xlabel(r"Acoustic travel time, $\tau$ (s)",fontsize=fontsize)

    plt.savefig("profiles.eps")

